Stripe Antiferromagnetic Ground-State Configuration of FeSe Revealed by Density Functional Theory

The magnetic ground-state configuration of iron selenide FeSe has been a topic of debate, with experimental evidence suggesting the stripe spin fluctuations as predominant at low temperatures, while density functional theory (DFT) calculations using exchange-correlation (XC) functional of the Generalized Gradient Approximation (GGA) have historically predicted the antiferromagnetic (AFM) dimer configuration. In this study, we utilize the $\text{r}^{2}\text{SCAN}$ functional, a variant of the Strongly Constrained and Appropriately Normed (SCAN) meta-GGA, to investigate the magnetic configurations of FeSe. It is found that $\text{r}^{2}\text{SCAN}$ predicts a stripe-AFM ground-state configuration with an anti-parallel spin alignment between layers. The energy difference between the parallel and anti-parallel inter-planar spin alignments is approximately 1.7 meV/atom, predicting a significant but previously unreported interlayer spin coupling not yet observed by experiments. The present study underscores the importance of accurate XC functionals, such as $\text{r}^{2}\text{SCAN}$, in predicting the magnetic ground-state configuration of complex materials like FeSe, highlighting its potential to predict magnetic interactions more reliably than traditional GGA functionals by adhering to exact constraints.

==> anc/poscars_and_incars/README.md <==
# READ ME

POSCAR and INCAR files at 21 cubic angstrom of selected FeSe magnetic
configurations. Magnetic moments are given in the INCAR in the same atomic 
order as the POSCAR.

==> anc/poscars_and_incars/blocked_checker_board.incar <==
ALGO = Fast
BPARAM = 11.95
CPARAM = 0.0093
EDIFF = 0.0002
ENCUT = 520
IBRION = 2
ISIF = 4
ISMEAR = 0
ISPIN = 2
LASPH = True
LMAXMIX = 4
LORBIT = 11
LPLANE = .True.
LREAL = Auto
LUSE_VDW = True
LWAVE = False
METAGGA = R2scan
NELM = 100
NSIM = 4
NSW = 99
PREC = Accurate
SIGMA = 0.05

MAGMOM = -5 -5 5 -5 -5 5 5 5 0 0 0 0 0 0 0 0
NCORE = 2
LSCALU = .False.


==> anc/poscars_and_incars/blocked_checker_board.poscar <==
Fe8 Se8                                 
   1.00000000000000     
     7.6411444090361016    0.1817348492078850    0.0000000000000000
    -0.1859923067124679    7.6410419640912872   -0.0000000000000000
    -0.0000000000000000    0.0000000000000000    5.7514445093537025
   Fe   Se
     8     8
Direct
  0.3606088477655792  0.3745868514795581  0.0030464719220559
  0.1254131485204419  0.1393911522344208  0.0030464719220560
  0.3893911522344208  0.8754131485204417  0.0030464719220560
  0.1245868514795581  0.6106088477655793  0.0030464719220560
  0.8893911522344207  0.3754131485204419  0.0030464719220560
  0.6245868514795583  0.1106088477655792  0.0030464719220560
  0.8606088477655793  0.8745868514795583  0.0030464719220559
  0.6254131485204417  0.6393911522344207  0.0030464719220560
  0.1250000000000000  0.3750000000000000  0.7068762290288727
  0.3750000000000000  0.1250000000000000  0.2637606340184839
  0.1250000000000000  0.8750000000000000  0.7547500951584379
  0.3750000000000000  0.6250000000000000  0.2624271541059818
  0.6250000000000000  0.3750000000000000  0.7547500951584379
  0.8750000000000000  0.1250000000000000  0.2624271541059818
  0.6250000000000000  0.8750000000000000  0.7068762290288727
  0.8750000000000000  0.6250000000000000  0.2637606340184839
 
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00


==> anc/poscars_and_incars/criss_cross_stripe.incar <==
ALGO = Fast
BPARAM = 11.95
CPARAM = 0.0093
EDIFF = 0.0002
ENCUT = 520
IBRION = 2
ISIF = 4
ISMEAR = 0
ISPIN = 2
LASPH = True
LMAXMIX = 4
LORBIT = 11
LPLANE = True
LREAL = False
LSCALU = False
LUSE_VDW = True
LWAVE = True
MAGMOM = 1*5.0 2*-5.0 1*5.0 2*-5.0 2*5.0 8*0.0
METAGGA = R2scan
NCORE = 4
NELM = 100
NSIM = 4
NSW = 99
PREC = Accurate
SIGMA = 0.05
SYMPREC = 9.999999999999999e-05


==> anc/poscars_and_incars/criss_cross_stripe.poscar <==
Fe8 Se8                                 
   1.00000000000000     
     5.5315561075634108    0.0000000000000000    0.0000000000000000
     0.0000000000000000    5.5314934862940746    0.0000000000000000
     0.0000000000000000    0.0000000000000000   10.9718558986275294
   Fe   Se
     8     8
Direct
  0.2500000000000000  0.5000000000000000  0.0000000000000000
  0.7500000000000000  0.5000000000000000  0.0000000000000000
  0.7500000000000000  0.0000000000000000  0.0000000000000000
  0.2500000000000000  0.0000000000000000  0.0000000000000000
  0.2500000000000000  0.5000000000000000  0.5000000000000000
  0.7500000000000000  0.5000000000000000  0.5000000000000000
  0.7500000000000000  0.0000000000000000  0.5000000000000000
  0.2500000000000000  0.0000000000000000  0.5000000000000000
  0.0000000000000000  0.2500000000000000  0.1304080487709527
  0.0000000000000000  0.7500000000000000  0.3695953206465532
  0.5000000000000000  0.7500000000000000  0.1304080487709527
  0.5000000000000000  0.2500000000000000  0.3695953206465532
  0.0000000000000000  0.2500000000000000  0.6304046793534468
  0.0000000000000000  0.7500000000000000  0.8695919512290473
  0.5000000000000000  0.7500000000000000  0.6304046793534468
  0.5000000000000000  0.2500000000000000  0.8695919512290473
 
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00


==> anc/poscars_and_incars/dimer.incar <==
ALGO = Fast
BPARAM = 11.95
CPARAM = 0.0093
EDIFF = 0.0002
ENCUT = 520
IBRION = 2
ISIF = 4
ISMEAR = 0
ISPIN = 2
LASPH = True
LMAXMIX = 4
LORBIT = 11
LPLANE = .True.
LREAL = Auto
LSCALU = .False.
LUSE_VDW = True
LWAVE = False
METAGGA = R2scan
NCORE = 2
NELM = 100
NSIM = 4
NSW = 99
PREC = Accurate
SIGMA = 0.05

MAGMOM = 5 -5 -5 5 5 -5 -5 5 0 0 0 0 0 0 0 0


==> anc/poscars_and_incars/dimer.poscar <==
Fe8 Se8                                 
   1.00000000000000     
     6.8707570031317697   -0.0526417208031572    0.2081057750680415
     4.6791127583664061    5.0314984588436547    0.2081057750680414
    -4.4188153983281966   -1.9048395587509772    9.4913546047699082
   Fe   Se
     8     8
Direct
  0.2499498020311065  0.7500698403929642  0.4963442363837628
  0.7500698403929642  0.2499498020311065  0.4963442363837628
  0.2499498020311065  0.7500698403929642 -0.0036557636162372
  0.7500698403929642  0.2499498020311065 -0.0036557636162372
  0.7499301596070358  0.2500501979688936  0.7536557636162371
  0.2500501979688936  0.7499301596070358  0.7536557636162371
  0.7499301596070358  0.2500501979688936  0.2536557636162372
  0.2500501979688936  0.7499301596070358  0.2536557636162372
  0.6310225623461093  0.6310225623461093  0.4404801032865321
  0.8689774376538907  0.8689774376538907  0.8095198967134679
  0.6310225623461093  0.6310225623461093  0.9404801032865321
  0.8689774376538907  0.8689774376538907  0.3095198967134679
  0.1275157910905241  0.1275157910905241  0.6887252964891456
  0.3724842089094759  0.3724842089094759  0.0612747035108543
  0.1275157910905241  0.1275157910905241  0.1887252964891457
  0.3724842089094759  0.3724842089094759  0.5612747035108544
 
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00


==> anc/poscars_and_incars/fm.incar <==
ALGO = Fast
BPARAM = 11.95
CPARAM = 0.0093
EDIFF = 5e-05
ENCUT = 520
IBRION = 2
ISIF = 4
ISMEAR = 0
ISPIN = 2
LASPH = True
LMAXMIX = 4
LORBIT = 11
LPLANE = True
LREAL = False
LSCALU = False
LUSE_VDW = True
LWAVE = True
METAGGA = R2scan
NCORE = 4
NELM = 100
NSIM = 4
NSW = 99
PREC = Accurate
SIGMA = 0.05

MAGMOM = 5 5 0 0


==> anc/poscars_and_incars/fm.poscar <==
Fe2 Se2                                 
   1.00000000000000     
     3.8683411828785879    0.1002972388501761   -0.0000000000000000
    -0.0858748015235273    3.8686882223486005    0.0000000000000000
    -0.0000000000000000   -0.0000000000000000    5.6097164103926946
   Fe   Se
     2     2
Direct
  0.2500000000000000  0.2500000000000000  0.0000000000000000
  0.7500000000000000  0.7500000000000000  0.0000000000000000
  0.2500000000000000  0.7500000000000000  0.2719734919223556
  0.7500000000000000  0.2500000000000000  0.7280265080776445
 
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00


==> anc/poscars_and_incars/neel.incar <==
ALGO = Fast
BPARAM = 11.95
CPARAM = 0.0093
EDIFF = 0.0002
ENCUT = 520
IBRION = 2
ISIF = 4
ISMEAR = 0
ISPIN = 2
LASPH = True
LMAXMIX = 4
LORBIT = 11
LPLANE = True
LREAL = Auto
LSCALU = False
LUSE_VDW = True
LWAVE = False
METAGGA = R2scan
NCORE = 4
NELM = 100
NSIM = 4
NSW = 99
PREC = Accurate
SIGMA = 0.05

MAGMOM = 5 -5 -5 5 -5 5 0 0 0 0 0 0


==> anc/poscars_and_incars/neel.poscar <==
Fe6 Se6                                 
   1.00000000000000     
     3.9081202297824840    0.0874316903684162   -0.0000000000000000
    -0.1006387167477527    3.9078024361023083    0.0000000000000000
    -0.0000000000000000    0.0000000000000000   16.4911096777072643
   Fe   Se
     6     6
Direct
  0.7500000000000000  0.7500000000000000 -0.0000000000000000
  0.2500000000000000  0.2500000000000000 -0.0000000000000000
  0.7500000000000000  0.7500000000000000  0.3333501553852869
  0.2500000000000000  0.2500000000000000  0.3333501553852869
  0.7500000000000000  0.7500000000000000  0.6666498446147131
  0.2500000000000000  0.2500000000000000  0.6666498446147131
  0.7500000000000000  0.2500000000000000  0.0859210658078143
  0.2500000000000000  0.7500000000000000  0.2473186355100621
  0.7500000000000000  0.2500000000000000  0.4191967000797482
  0.2500000000000000  0.7500000000000000  0.5808032999202518
  0.7500000000000000  0.2500000000000000  0.7526813644899378
  0.2500000000000000  0.7500000000000000  0.9140789341921856
 
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00


==> anc/poscars_and_incars/stripe_0.incar <==
ALGO = Fast
BPARAM = 11.95
CPARAM = 0.0093
EDIFF = 5E-7
ENCUT = 520
IBRION = 2
ISIF = 4
ISMEAR = 0
ISPIN = 2
LASPH = True
LMAXMIX = 4
LORBIT = 11
LPLANE = True
LREAL = .FALSE.
LSCALU = False
LUSE_VDW = True
LWAVE = True
METAGGA = R2scan
NCORE = 4
NELM = 100
NSIM = 4
NSW = 99
PREC = Accurate
SIGMA = 0.05

MAGMOM = -5 -5 5 5 0 0 0 0


==> anc/poscars_and_incars/stripe_0.poscar <==
Fe4 Se4                                 
   1.00000000000000     
     6.7457174603438181   -0.0476631056878967    0.0032709494185647
     2.2589070360612529    6.3564388480011740   -0.0032709643795811
    -4.3925363056936693   -3.3110729489928969    3.9050489440104825
   Fe   Se
     4     4
Direct
  0.0000000000000000  0.7500000000000000  0.7500000000000000
  0.0000000000000000  0.2500000000000000  0.2500000000000000
  0.5000000000000000  0.2500000000000000  0.7500000000000000
  0.5000000000000000  0.7500000000000000  0.2500000000000000
  0.8805233908568653  0.6305233908563466  0.2499999999945430
  0.6194766091431347  0.8694766091436534  0.7500000000054570
  0.3805233908568653  0.1305233908563466  0.2499999999945430
  0.1194766091431347  0.3694766091436534  0.7500000000054570
 
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00


==> anc/poscars_and_incars/stripe_1.incar <==
ALGO = Fast
BPARAM = 11.95
CPARAM = 0.0093
EDIFF = 0.0002
ENCUT = 520
IBRION = 2
ISIF = 4
ISMEAR = 0
ISPIN = 2
LASPH = True
LMAXMIX = 4
LORBIT = 11
LPLANE = True
LREAL = False
LSCALU = False
LUSE_VDW = True
LWAVE = True
MAGMOM = 1*5.0 1*-5.0 1*5.0 2*-5.0 1*5.0 1*-5.0 1*5.0 8*0.0
METAGGA = R2scan
NCORE = 4
NELM = 100
NSIM = 4
NSW = 99
PREC = Accurate
SIGMA = 0.05


==> anc/poscars_and_incars/stripe_1.poscar <==
Fe8 Se8                                 
   1.00000000000000     
    11.6915245650497557   -0.0370001348536811   -0.1934546682741488
     9.1126140819205741    7.3248467736887903    0.1934546688459615
   -10.4039341365534312   -3.6385999604992780    3.9050333139469697
   Fe   Se
     8     8
Direct
  0.9996833542452208  0.2496833542452208  0.2500000000000000
  0.9996833542452208  0.7496833542452208  0.7500000000000000
  0.2503166457547792  0.5003166457547792  0.2500000000000000
  0.2503166457547792  0.0003166457547792  0.7500000000000000
  0.4996833542452208  0.7496833542452208  0.2500000000000000
  0.4996833542452208  0.2496833542452208  0.7500000000000000
  0.7503166457547792  0.0003166457547792  0.2500000000000000
  0.7503166457547792  0.5003166457547792  0.7500000000000000
  0.3149423795986763  0.5649423795986337  0.7500000000000497
  0.9350576204013237  0.6850576204013663  0.2499999999999503
  0.5653031873365393  0.8153031873365109  0.7500000000000497
  0.1846968126634607  0.9346968126634891  0.2499999999999503
  0.8149423795986763  0.0649423795986408  0.7500000000000497
  0.4350576204013237  0.1850576204013592  0.2499999999999503
  0.0653031873365393  0.3153031873365109  0.7500000000000497
  0.6846968126634607  0.4346968126634891  0.2499999999999503
 
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00


==> anc/poscars_and_incars/stripe_2.incar <==
ALGO = Fast
BPARAM = 11.95
CPARAM = 0.0093
EDIFF = 5E-7
ENCUT = 520
IBRION = 2
ISIF = 4
ISMEAR = 0
ISPIN = 2
LASPH = True
LMAXMIX = 4
LORBIT = 11
LPLANE = True
LREAL = .FALSE.
LSCALU = False
LUSE_VDW = True
LWAVE = True
METAGGA = R2scan
NCORE = 4
NELM = 100
NSIM = 4
NSW = 99
PREC = Accurate
SIGMA = 0.05

MAGMOM = -5 -5 5 5 0 0 0 0


==> anc/poscars_and_incars/stripe_2.poscar <==
Fe4 Se4                                 
   1.00000000000000     
     5.3867676695367859    0.0000000000000000    0.0000000000000000
     0.0000000000000000    5.5148318121269844    0.0000000000000000
     0.0000000000000000    0.0000000000000000    5.6504015133424490
   Fe   Se
     4     4
Direct
  0.2500000000000000  0.0000000000000000  0.5000000000000000
  0.7500000000000000  0.0000000000000000  0.5000000000000000
  0.7500000000000000  0.0000000000000000  0.0000000000000000
  0.2500000000000000  0.0000000000000000  0.0000000000000000
  0.0000000000000000  0.7393397690732044  0.2500000000000000
  0.0000000000000000  0.2606602309267956  0.7500000000000000
  0.5000000000000000  0.7393397690732044  0.7500000000000000
  0.5000000000000000  0.2606602309267956  0.2500000000000000
 
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00


==> anc/poscars_and_incars/tetramer_0.incar <==
ALGO = Fast
BPARAM = 11.95
CPARAM = 0.0093
EDIFF = 0.0002
ENCUT = 520
IBRION = 2
ISIF = 4
ISMEAR = 0
ISPIN = 2
LASPH = True
LMAXMIX = 4
LORBIT = 11
LPLANE = True
LREAL = False
LSCALU = False
LUSE_VDW = True
LWAVE = True
MAGMOM = 1*5.0 2*-5.0 2*5.0 2*-5.0 1*5.0 8*0.0
METAGGA = R2scan
NCORE = 4
NELM = 100
NSIM = 4
NSW = 99
PREC = Accurate
SIGMA = 0.05


==> anc/poscars_and_incars/tetramer_0.poscar <==
Fe8 Se8                                 
   1.00000000000000     
     6.8326734038806931    0.0160268856350054   -0.2730771997827415
     2.4622152890161004    7.4425899951349708   -0.0269537257197714
    -0.0430581978149810    3.9723995323743910    6.6467041626268015
   Fe   Se
     8     8
Direct
  0.3639508910206573  0.6303906439293101  0.3113482818162154
  0.1102422984705171  0.8754194850611157  0.4500212710687705
  0.3639508910206573  0.6303906439293101  0.8113482818162154
  0.1102422984705171  0.8754194850611157  0.9500212710687705
  0.8897577015294829  0.1245805149388843  0.0499787289312295
  0.6360491089793427  0.3696093560706970  0.1886517181837846
  0.8897577015294829  0.1245805149388843  0.5499787289312295
  0.6360491089793427  0.3696093560706970  0.6886517181837846
  0.9815480463949271  0.7428934888616254  0.2669819122709498
  0.0184519536050729  0.2571065111383746  0.7330180877290502
  0.9815480463949271  0.7428934888616254  0.7669819122709498
  0.0184519536050729  0.2571065111383746  0.2330180877290502
  0.5041410881437187  0.2474202008425621  0.9943392340245083
  0.4958589118562813  0.7525797991574379  0.5056607659754917
  0.5041410881437187  0.2474202008425621  0.4943392340245083
  0.4958589118562813  0.7525797991574379  0.0056607659754917
 
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00


==> anc/poscars_and_incars/tetramer_1.incar <==
ALGO = Fast
BPARAM = 11.95
CPARAM = 0.0093
EDIFF = 0.0002
ENCUT = 520
IBRION = 2
ISIF = 4
ISMEAR = 0
ISPIN = 2
LASPH = True
LMAXMIX = 4
LORBIT = 11
LPLANE = True
LREAL = False
LSCALU = False
LUSE_VDW = True
LWAVE = True
MAGMOM = 1*5.0 2*-5.0 1*5.0 2*-5.0 2*5.0 8*0.0
METAGGA = R2scan
NCORE = 4
NELM = 100
NSIM = 4
NSW = 99
PREC = Accurate
SIGMA = 0.05


==> anc/poscars_and_incars/tetramer_1.poscar <==
Fe8 Se8                                 
   1.00000000000000     
     6.8701761086897841    0.1080162230875494   -0.1225785029543994
     2.5727812307097482    7.5723537005734087    0.0896696861574176
     0.1628698083086296    4.0854453831176976    6.5583821600882484
   Fe   Se
     8     8
Direct
  0.3797746600966576  0.6142450665527761  0.3162555934040014
  0.1202253399033424  0.8857549334472239  0.4337444065959986
  0.3797746600966576  0.6142450665527761  0.8162555934040014
  0.1202253399033424  0.8857549334472239  0.9337444065959986
  0.8741310731894814  0.1393468152763049  0.0681109175265746
  0.6258689268105186  0.3606531847236951  0.1818890824734254
  0.8741310731894814  0.1393468152763049  0.5681109175265746
  0.6258689268105186  0.3606531847236951  0.6818890824734254
  0.9972041661886308  0.7541491905144966  0.2550691261878129
  0.0074314774990327  0.2674894228154585  0.7546391831959127
  0.9972041661886308  0.7541491905144966  0.7550691261878129
  0.0074314774990327  0.2674894228154585  0.2546391831959056
  0.4925685225009673  0.2325105771845415  0.9953608168040873
  0.5027958338113692  0.7458508094855034  0.4949308738121871
  0.4925685225009673  0.2325105771845415  0.4953608168040944
  0.5027958338113692  0.7458508094855034  0.9949308738121871
 
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00


==> anc/poscars_and_incars/tetramer_2.incar <==
ALGO = Fast
BPARAM = 11.95
CPARAM = 0.0093
EDIFF = 0.0002
ENCUT = 520
IBRION = 2
ISIF = 4
ISMEAR = 0
ISPIN = 2
LASPH = True
LMAXMIX = 4
LORBIT = 11
LPLANE = True
LREAL = False
LSCALU = False
LUSE_VDW = True
LWAVE = True
MAGMOM = 4*-5.0 4*5.0 8*0.0
METAGGA = R2scan
NCORE = 4
NELM = 100
NSIM = 4
NSW = 99
PREC = Accurate
SIGMA = 0.05


==> anc/poscars_and_incars/tetramer_2.poscar <==
Fe8 Se8
1.0
   6.7815098354898833    0.0000000000000000    0.0000000000000000
  -2.3159279318017392    6.3738021198925336    0.0000000000000000
  -2.0180094384323852   -2.8803396990704315    7.7734588718263504
Fe Se
8 8
direct
   0.4375000000000000    0.4374999999999999    0.1250000000000000 Fe
   0.3125000000000000    0.3125000000000000    0.3750000000000000 Fe
   0.6875000000000000    0.6875000000000000    0.6250000000000000 Fe
   0.5625000000000000    0.5625000000000000    0.8750000000000002 Fe
   0.9375000000000000    0.9375000000000000    0.1250000000000000 Fe
   0.8124999999999997    0.8124999999999997    0.3750000000000000 Fe
   0.1875000000000000    0.1875000000000000    0.6250000000000000 Fe
   0.0625000000000001    0.0625000000000001    0.8750000000000002 Fe
   0.3161200000000000    0.0588800000000000    0.1250000000000000 Se
   0.9338799999999997    0.1911200000000000    0.3750000000000000 Se
   0.5661200000000000    0.3088800000000000    0.6250000000000000 Se
   0.1838800000000001    0.4411200000000001    0.8750000000000002 Se
   0.8161200000000001    0.5588800000000000    0.1250000000000000 Se
   0.4338800000000000    0.6911200000000001    0.3750000000000000 Se
   0.0661199999999999    0.8088799999999998    0.6250000000000000 Se
   0.6838800000000002    0.9411200000000001    0.8750000000000002 Se


==> anc/poscars_and_incars/tetramer_3.incar <==
ALGO = Fast
BPARAM = 11.95
CPARAM = 0.0093
EDIFF = 0.0002
ENCUT = 520
IBRION = 2
ISIF = 4
ISMEAR = 0
ISPIN = 2
LASPH = True
LMAXMIX = 4
LORBIT = 11
LPLANE = True
LREAL = False
LSCALU = False
LUSE_VDW = True
LWAVE = True
MAGMOM = 1*5.0 4*-5.0 3*5.0 8*0.0
METAGGA = R2scan
NCORE = 4
NELM = 100
NSIM = 4
NSW = 99
PREC = Accurate
SIGMA = 0.05


==> anc/poscars_and_incars/tetramer_3.poscar <==
Fe8 Se8                                 
   1.00000000000000     
     7.7318974324267211    0.1217354096240912   -0.2740053043445737
     0.0845160427259133    5.7061945108384329   -0.0294666852756399
    -3.7778643301643302   -0.0893178950636151    7.7449622775885052
   Fe   Se
     8     8
Direct
  0.4351713902373433  0.0030769436522462  0.1171348633372489
  0.3148286097626567  0.9969230563477467  0.3828651366627511
  0.6779150108221259  0.9877752377341196  0.6316247707201512
  0.5720849891778741  0.0122247622658804  0.8683752292798488
  0.9351713902373433  0.0030769436522462  0.1171348633372489
  0.8148286097626567  0.9969230563477467  0.3828651366627511
  0.1779150108221259  0.9877752377341196  0.6316247707201512
  0.0720849891778741  0.0122247622658804  0.8683752292798488
  0.1925482199493800  0.7501564807440246  0.1205868477796415
  0.5574517800506200  0.2498435192559754  0.3794131522203585
  0.4246696338612566  0.7260985883422535  0.6266802448190489
  0.8253303661387434  0.2739014116577465  0.8733197551809511
  0.6925482199493800  0.7501564807440246  0.1205868477796415
  0.0574517800506200  0.2498435192559754  0.3794131522203585
  0.9246696338612566  0.7260985883422535  0.6266802448190489
  0.3253303661387434  0.2739014116577465  0.8733197551809511
 
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00


==> anc/poscars_and_incars/trimer.incar <==
ALGO = Fast
BPARAM = 11.95
CPARAM = 0.0093
EDIFF = 0.0002
ENCUT = 520
IBRION = 2
ISIF = 4
ISMEAR = 0
ISPIN = 2
LASPH = True
LMAXMIX = 4
LORBIT = 11
LPLANE = True
LREAL = Auto
LSCALU = False
LUSE_VDW = True
LWAVE = False
METAGGA = R2scan
NCORE = 4
NELM = 100
NSIM = 4
NSW = 99
PREC = Accurate
SIGMA = 0.05

MAGMOM = -5 -5 5 -5 5 5 0 0 0 0 0 0


==> anc/poscars_and_incars/trimer.poscar <==
Fe6 Se6                                 
   1.00000000000000     
     8.4522372707550648    0.0103724999554684    0.0000000000000000
    -6.6031181007111410    5.2762916729420155   -0.0000000000000000
     0.0000000000000000   -0.0000000000000000    5.6420066235392650
   Fe   Se
     6     6
Direct
  0.4166669999999968  0.5833330000000032  0.0000000000000000
  0.5817863540771288  0.4182136459228714  0.0000000000000000
  0.0817863540771287  0.9182136459228712  0.0000000000000000
  0.2515466459228746  0.7484533540771255  0.0000000000000000
  0.7515466459228745  0.2484533540771255  0.0000000000000000
  0.9166669999999968  0.0833330000000032  0.0000000000000000
  0.7487908091078047  0.7512091908921953  0.2601698326509789
  0.2487908091078047  0.2512091908921953  0.7398301673490212
  0.4166669999999968  0.0833330000000032  0.2571949142332456
  0.9166669999999968  0.5833330000000032  0.7428050857667544
  0.0845421908921986  0.4154578091078014  0.2601698326509789
  0.5845421908921985  0.9154578091078015  0.7398301673490212
 
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00


==> anc/single_fixed_volume_data.csv <==
Configuration ID, Energy rank, Energy/atom (eV), Magnetic ordering
254, 23, -14.36, SF
12, 113, -14.45, other AFM
102, 84, -14.42, SF
348, 362, -14.41, other AFM
458, 190, -14.36, SF
124, 132, -14.42, SF
5, 138, -14.45, other AFM
194, 279, -14.45, SF
32, 371, -14.39, SF
321, 156, -14.39, SF
409, 266, -14.42, SF
294, 86, -14.42, SF
134, 218, -14.45, other AFM
34, 370, -14.40, SF
198, 146, -14.40, SF
150, 227, -14.46, SF
567, 135, -14.43, other AFM
561, 301, -14.37, SF
572, 31, -14.43, other AFM
109, 344, -14.41, other AFM
337, 103, -14.42, SF
539, 351, -14.41, other AFM
363, 275, -14.44, SF
8, 40, -14.48, stripe-0
273, 52, -14.42, SF
52, 311, -14.37, SF
255, 94, -14.38, SF
127, 130, -14.43, SF
530, 237, -14.36, SF
341, 306, -14.43, SF
391, 322, -14.46, SF
396, 372, -14.47, other AFM
468, 347, -14.42, SF
132, 215, -14.41, other AFM
564, 158, -14.42, other AFM
443, 69, -14.46, other AFM
593, 366, -14.42, other AFM
543, 240, -14.40, other AFM
137, 30, -14.42, other AFM
99, 110, -14.39, SF
373, 255, -14.47, other AFM
216, 191, -14.44, other AFM
274, 364, -14.41, other AFM
267, 352, -14.42, SF
105, 114, -14.42, SF
555, 147, -14.40, SF
344, 77, -14.43, other AFM
459, 199, -14.38, SF
467, 99, -14.40, other AFM
435, 374, -14.43, SF
158, 15, -14.44, other AFM
465, 315, -14.42, SF
207, 141, -14.47, other AFM
509, 35, -14.35, SF
596, 288, -14.42, other AFM
342, 368, -14.39, SF
206, 127, -14.44, other AFM
234, 360, -14.42, other AFM
97, 232, -14.37, SF
18, 257, -14.35, SF
338, 123, -14.45, SF
42, 102, -14.40, SF
374, 169, -14.44, other AFM
65, 105, -14.40, SF
122, 214, -14.45, SF
473, 64, -14.41, other AFM
441, 187, -14.43, other AFM
516, 313, -14.35, other AFM
589, 221, -14.42, other AFM
179, 6, -14.46, SF
100, 125, -14.39, SF
365, 1, -14.44, SF
67, 60, -14.40, SF
510, 213, -14.33, SF
323, 207, -14.44, other AFM
412, 269, -14.43, SF
542, 253, -14.39, other AFM
197, 283, -14.46, SF
200, 325, -14.44, other AFM
154, 162, -14.40, SF
307, 271, -14.44, other AFM
77, 100, -14.40, SF
11, 335, -14.39, SF
339, 126, -14.39, SF
559, 7, -14.48, stripe-1
256, 293, -14.37, SF
152, 202, -14.48, tetramer-2
557, 310, -14.42, SF
585, 96, -14.42, SF
279, 151, -14.41, other AFM
419, 236, -14.45, other AFM
523, 267, -14.37, other AFM
343, 188, -14.43, SF
598, 376, -14.43, other AFM
178, 342, -14.47, other AFM
340, 12, -14.42, SF
586, 175, -14.45, SF
269, 90, -14.40, other AFM
268, 280, -14.42, SF
415, 326, -14.46, other AFM
173, 289, -14.45, SF
492, 324, -14.40, other AFM
78, 165, -14.45, SF
157, 261, -14.47, other AFM
472, 358, -14.41, other AFM
43, 74, -14.45, SF
541, 273, -14.36, SF
291, 278, -14.42, SF
390, 159, -14.39, SF
386, 210, -14.38, SF
325, 22, -14.46, SF
483, 78, -14.38, SF
582, 56, -14.40, SF
9, 327, -14.48, stripe-0
238, 71, -14.46, other AFM
431, 41, -14.37, SF
25, 241, -14.41, other AFM
300, 304, -14.43, other AFM
335, 62, -14.32, SF
513, 305, -14.35, other AFM
406, 274, -14.42, SF
243, 377, -14.44, other AFM
230, 292, -14.39, SF
345, 50, -14.46, SF
491, 184, -14.39, other AFM
536, 319, -14.45, other AFM
588, 348, -14.45, SF
129, 80, -14.46, SF
304, 272, -14.41, other AFM
440, 121, -14.39, SF
393, 270, -14.47, other AFM
486, 381, -14.42, SF
16, 211, -14.48, stripe-2
261, 220, -14.38, other AFM
290, 196, -14.37, SF
568, 163, -14.47, other AFM
54, 223, -14.39, SF
242, 179, -14.43, other AFM
219, 185, -14.48, tetramer-0
531, 150, -14.38, SF
482, 66, -14.36, SF
346, 338, -14.46, other AFM
195, 345, -14.42, SF
336, 117, -14.40, SF
146, 171, -14.39, SF
587, 149, -14.40, SF
599, 277, -14.48, criss-cross stripe
202, 323, -14.46, SF
521, 27, -14.36, other AFM
125, 359, -14.43, SF
318, 75, -14.44, SF
591, 92, -14.45, SF
584, 361, -14.37, SF
263, 137, -14.42, SF
471, 189, -14.42, SF
292, 333, -14.38, SF
368, 46, -14.48, tetramer-3
565, 174, -14.40, SF
205, 93, -14.46, SF
76, 16, -14.44, SF
270, 242, -14.38, other AFM
538, 29, -14.38, SF
369, 18, -14.45, SF
448, 49, -14.44, other AFM
408, 57, -14.39, SF
177, 11, -14.44, other AFM
535, 258, -14.42, SF
503, 206, -14.33, SF
581, 38, -14.37, SF
66, 230, -14.45, SF
88, 320, -14.35, SF
236, 382, -14.43, SF
514, 131, -14.35, SF
123, 246, -14.39, SF
444, 235, -14.43, other AFM
297, 259, -14.45, other AFM
404, 312, -14.32, SF
537, 331, -14.38, SF
506, 20, -14.34, SF
133, 339, -14.44, other AFM
227, 260, -14.39, SF
275, 186, -14.41, other AFM
556, 5, -14.42, SF
272, 166, -14.40, SF
172, 268, -14.44, SF
319, 2, -14.44, SF
488, 120, -14.42, SF
540, 264, -14.45, other AFM
81, 200, -14.45, other AFM
413, 51, -14.43, other AFM
15, 107, -14.48, stripe-2
36, 43, -14.46, other AFM
490, 330, -14.38, SF
364, 153, -14.42, SF
463, 87, -14.39, SF
370, 263, -14.40, SF
356, 88, -14.44, other AFM
470, 10, -14.40, SF
259, 182, -14.39, SF
79, 95, -14.46, other AFM
295, 54, -14.42, SF
233, 34, -14.39, SF
558, 68, -14.45, SF
245, 245, -14.41, other AFM
511, 328, -14.35, SF
293, 44, -14.39, SF
447, 209, -14.42, other AFM
407, 36, -14.45, SF
494, 193, -14.41, other AFM
108, 332, -14.42, SF
68, 142, -14.44, SF
171, 32, -14.44, SF
26, 154, -14.41, SF
442, 24, -14.45, SF
35, 98, -14.45, SF
155, 249, -14.46, SF
3, 203, -14.37, other AFM
505, 33, -14.34, SF
159, 346, -14.48, tetramer-2
264, 281, -14.38, SF
193, 3, -14.44, SF
237, 128, -14.45, SF
508, 208, -14.31, other AFM
239, 21, -14.44, other AFM
487, 378, -14.38, SF
466, 375, -14.38, SF
434, 212, -14.40, SF
181, 89, -14.47, other AFM
23, 287, -14.40, SF
95, 380, -14.36, SF
306, 104, -14.42, other AFM
101, 65, -14.38, other AFM
298, 19, -14.46, SF
462, 181, -14.39, SF
119, 337, -14.39, SF
228, 42, -14.42, SF
45, 116, -14.45, other AFM
324, 228, -14.47, other AFM
299, 314, -14.39, SF
104, 357, -14.40, other AFM
394, 321, -14.46, SF
196, 72, -14.44, SF
603, 81, -14.43, other AFM
583, 291, -14.40, SF
533, 13, -14.39, SF
595, 226, -14.42, other AFM
534, 143, -14.42, SF
545, 63, -14.40, other AFM
175, 61, -14.40, SF
148, 14, -14.42, SF
126, 298, -14.39, SF
20, 307, -14.37, other AFM
170, 112, -14.38, SF
153, 243, -14.45, SF
489, 97, -14.39, other AFM
322, 45, -14.46, SF
85, 295, -14.33, SF
439, 195, -14.46, SF
410, 239, -14.42, SF
231, 197, -14.42, SF
436, 183, -14.42, SF
180, 276, -14.44, other AFM
507, 48, -14.33, SF
590, 157, -14.42, SF
58, 79, -14.42, other AFM
484, 248, -14.36, SF
211, 247, -14.48, tetramer-1
70, 343, -14.45, other AFM
432, 145, -14.42, SF
301, 37, -14.45, SF
192, 101, -14.44, SF
203, 282, -14.45, SF
140, 363, -14.44, other AFM
395, 254, -14.44, other AFM
149, 244, -14.44, SF
377, 82, -14.47, other AFM
592, 76, -14.40, SF
232, 124, -14.43, SF
392, 194, -14.44, other AFM
209, 318, -14.48, tetramer-0
350, 233, -14.45, other AFM
445, 205, -14.41, other AFM
532, 297, -14.40, SF
389, 355, -14.45, SF
86, 356, -14.31, SF
1, 70, -14.31, FM
554, 201, -14.37, SF
110, 250, -14.41, other AFM
302, 238, -14.46, other AFM
33, 296, -14.44, SF
24, 369, -14.39, SF
44, 122, -14.40, SF
147, 129, -14.44, SF
320, 55, -14.45, SF
257, 379, -14.38, SF
560, 39, -14.40, SF
411, 334, -14.39, SF
265, 108, -14.39, SF
107, 198, -14.40, SF
98, 144, -14.38, SF
461, 9, -14.38, SF
183, 302, -14.47, other AFM
191, 180, -14.39, SF
317, 234, -14.38, SF
210, 136, -14.44, other AFM
201, 290, -14.44, SF
367, 8, -14.46, SF
4, 173, -14.40, SF
515, 340, -14.35, other AFM
103, 83, -14.38, SF
563, 164, -14.45, SF
204, 26, -14.47, other AFM
121, 155, -14.42, SF
495, 225, -14.45, other AFM
53, 139, -14.40, SF
366, 111, -14.46, SF
504, 177, -14.31, SF
96, 219, -14.38, SF
405, 224, -14.39, SF
387, 161, -14.44, SF
353, 192, -14.42, other AFM
55, 309, -14.40, SF
371, 341, -14.46, SF
296, 231, -14.43, SF
46, 160, -14.44, SF
174, 299, -14.45, SF
438, 133, -14.45, other AFM
156, 354, -14.44, other AFM
566, 300, -14.42, other AFM
22, 47, -14.37, SF
7, 317, -14.42, SF
27, 294, -14.42, other AFM
14, 252, -14.42, SF
303, 109, -14.43, other AFM
262, 303, -14.39, SF
594, 349, -14.45, SF
89, 91, -14.34, other AFM
57, 251, -14.41, SF
349, 216, -14.43, other AFM
60, 329, -14.42, other AFM
75, 25, -14.39, SF
464, 373, -14.38, other AFM
241, 115, -14.45, other AFM
562, 286, -14.40, SF
161, 168, -14.47, other AFM
418, 134, -14.43, other AFM
235, 85, -14.41, SF
199, 17, -14.46, SF
388, 152, -14.44, SF
91, 58, -14.37, other AFM
517, 4, -14.35, other AFM
327, 148, -14.47, other AFM
130, 0, -14.46, other AFM
512, 229, -14.36, SF
258, 265, -14.38, SF
260, 106, -14.39, SF
266, 28, -14.39, other AFM
56, 140, -14.40, other AFM
326, 353, -14.44, other AFM
437, 170, -14.43, SF
414, 367, -14.46, SF
128, 172, -14.43, other AFM
574, 204, -14.48, stripe-1
485, 67, -14.40, SF
47, 350, -14.46, other AFM
19, 53, -14.32, other AFM
176, 59, -14.46, SF
87, 308, -14.35, SF
229, 119, -14.46, SF
433, 217, -14.39, SF
375, 178, -14.48, tetramer-3
213, 336, -14.48, tetramer-1
151, 256, -14.46, SF
460, 73, -14.37, SF
69, 262, -14.46, other AFM
120, 167, -14.41, SF
38, 118, -14.45, other AFM
372, 365, -14.44, other AFM
417, 176, -14.41, other AFM
362, 284, -14.39, SF
281, 316, -14.41, other AFM
425, 222, -14.44, other AFM
422, 285, -14.42, other AFM

